A Critique of Differential Abundance Analysis, and Advocacy for an Alternative

It is largely taken for granted that differential abundance analysis is, by default, the best first step when analyzing genomic data. We argue that this is not necessarily the case. In this article, we identify key limitations that are intrinsic to differential abundance analysis: it is (a) dependent on unverifiable assumptions, (b) an unreliable construct, and (c) overly reductionist. We formulate an alternative framework called ratio-based biomarker analysis which does not suffer from the identified limitations. Moreover, ratio-based biomarkers are highly flexible. Beyond replacing DAA, they can also be used for many other bespoke analyses, including dimension reduction and multi-omics data integration.

==> A Critique of DA Analysis/distances.R <==
bray_curtis <- function(a, b){
  
  1 - 2*sum(pmin(a, b)) / (sum(a) + sum(b))
}

jaccard <- function(a, b){
  
  abin <- as.logical(a)
  bbin <- as.logical(b)
  1 - sum(abin & bbin) / sum(abin  | bbin)
}

euclidean <- function(a, b){
  
  sqrt(
    sum((a-b)^2)
  )
}

# Some dummy compositions...
a <- c(0, .1, .2, .3, .4)
b <- c(.4, .3, .2, .1, 0)

1-sum(pmin(a, b))
bray_curtis(a, b)
jaccard(a, b)
euclidean(a, b)


==> distances.R <==
bray_curtis <- function(a, b){
  
  1 - 2*sum(pmin(a, b)) / (sum(a) + sum(b))
}

jaccard <- function(a, b){
  
  abin <- as.logical(a)
  bbin <- as.logical(b)
  1 - sum(abin & bbin) / sum(abin  | bbin)
}

euclidean <- function(a, b){
  
  sqrt(
    sum((a-b)^2)
  )
}

# Some dummy compositions...
a <- c(0, .1, .2, .3, .4)
b <- c(.4, .3, .2, .1, 0)

1-sum(pmin(a, b))
bray_curtis(a, b)
jaccard(a, b)
euclidean(a, b)

